Lepton flavor violation at mass dimension eight

Operators that violate lepton flavor first arise at mass dimension $d=5$ in the Standard Model Effective Field Theory, while charged lepton flavor violation first appears at $d=6$, inducing the typical exotic particle decays currently probed by experiments. Operators at $d=8$ carry the same quantum numbers as those at $d=6$ and are thus seemingly doomed to be subleading corrections. After (re)deriving the complete set of tree-level UV completions for lepton-flavor-violating $d\leq 8$ operators via heavy scalars and fermions, we show that some UV completions exclusively generate $d=8$ flavor violation at tree level, with $d=6$ contributions suppressed by loop factors and, in some cases, unrelated couplings. Such accidentally protected $d=8$ scenarios enlarge the set of testable lepton-flavor-violating operators.

==> anc/dim5.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"H", "H", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"H", "H", "L", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}}}}


==> anc/dim6-no-derivatives.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["g", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "g"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["g", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "g"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "Hc", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["g", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "g"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "Hc", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "Hc", "H", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "Hc", "H", "eR", "Lc", 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "Hc", "H", "eR", "Lc", 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {0}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"Hc", "H", "H", "eR", "Lc", 
   {{0}, {0}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"Hc", "H", "H", "eR", "Lc", 
   {{0}, {0}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"H", "H", "Hc", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, -3/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"H", "H", "Hc", "eR", "Lc", 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "b"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "f"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "f"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB"}, 
   {{4, 5, 6}, {1, 2, 3, 6}}}, {"Hc", "H", "H", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "Lc", "eR", "uR", 
   {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "eR", "Lc", "uR", 
   {{0}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "uR", "Lc", "eR", 
   {{0}, {0}, {0, 0}, {1}, 1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "Lc", "L", "Q", 
   {{0}, {0}, {0, 1}, {2}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "Lc", "L", "Q", 
   {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "eR", "ec", "Q", 
   {{0}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Qc", "dR", "ec", "L", 
   {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"dc", "L", "Lc", "dR", 
   {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"dc", "ec", "eR", "dR", 
   {{0}, {0}, {0, 1}, {0}, 4/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"uc", "L", "Lc", "uR", 
   {{0}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"uc", "ec", "eR", "uR", 
   {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Lc", "Lc", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Lc", "Lc", "L", "L", 
   {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"Lc", "eR", "ec", "L", 
   {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"ec", "ec", "eR", "eR", 
   {{0}, {0}, {0, 0}, {0}, 2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"eR", "uR", "uR", "dR", 
   {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"eR", "dR", "uR", "uR", 
   {{0}, {0}, {1, 0}, {0}, -4/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"eR", "uR", "Q", "Q", 
   {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"L", "Q", "uR", "dR", 
   {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"L", "Q", "Q", "Q", 
   {{0}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        GrayLevel[0], UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"F", "F", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"L", "Q", "Q", "Q", 
   {{0}, {0}, {1, 0}, {0}, -1/3}}}}


==> anc/dim6-one-derivative.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "Lc", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}}, {5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "Lc", "L", 
   {{1}, {0}, {0, 0}, {0}, 0}}, {5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "L", "Lc", 
   {{0}, {1}, {0, 0}, {2}, -1}}, {5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "L", "Lc", 
   {{0}, {1}, {0, 0}, {0}, -1}}, {5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "ec", "eR", 
   {{0}, {1}, {0, 0}, {1}, 1/2}}, {5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"Hc", "H", "eR", "ec", 
   {{1}, {0}, {0, 0}, {1}, -3/2}}, {5}}}


==> anc/dim7-no-derivatives.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "uR", "dR", "dR", 
   {{0}, {0}, {1, 0}, {1}, 7/6}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "uR", "dR", 
   {{0}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "uR", "dR", "dR", 
   {{0}, {1}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "uR", "dR", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "uR", "Lc", "dR", "dR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "uR", "dR", "Lc", "dR", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "Lc", "uR", "dR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "uR", "Lc", "dR", 
   {{0}, {1}, {1, 0}, {1}, 1/6}, {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "dR", "Lc", "uR", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "Q", "Q", 
   {{0}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "Q", "Q", 
   {{0}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "Q", "Q", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Lc", "dR", "Q", "Q", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "Lc", "Q", "Q", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "Lc", "Q", "Q", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Q", "Q", "Lc", "dR", 
   {{1}, {0}, {1, 0}, {2}, -1/3}, {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Q", "Q", "Lc", "dR", 
   {{1}, {0}, {1, 0}, {0}, -1/3}, {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"Hc", "ec", "Q", "dR", "dR", 
   {{0}, {0}, {1, 0}, {1}, 7/6}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "ec", "Q", "dR", "dR", 
   {{1}, {0}, {1, 0}, {0}, -1/3}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "dR", "dR", "ec", "Q", 
   {{0}, {1}, {1, 0}, {1}, -5/6}, {{0}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"Hc", "Q", "ec", "dR", "dR", 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "uR", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "uR", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "uR", "L", "L", 
   {{0}, {1}, {1, 0}, {1}, 7/6}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "uR", "L", "L", 
   {{0}, {1}, {1, 0}, {1}, 7/6}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "Qc", "uR", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "Qc", "uR", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uR", "Qc", "L", "L", 
   {{0}, {1}, {0, 1}, {2}, 1/3}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uR", "Qc", "L", "L", 
   {{0}, {1}, {0, 1}, {0}, 1/3}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "eR", "uR", 
   {{0}, {0}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "eR", "uR", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "uR", "dc", "L", 
   {{0}, {1}, {1, 0}, {1}, 7/6}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dc", "eR", "uR", 
   {{1}, {0}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uR", "eR", "dc", "L", 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "L", "Q", 
   {{0}, {0}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {2}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "L", "Q", 
   {{0}, {0}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "dc", "Q", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "dc", "Q", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "L", "Q", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 1}, {2}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "L", "L", "Q", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "Q", "L", "L", 
   {{1}, {0}, {1, 0}, {2}, 2/3}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "Q", "L", "L", 
   {{1}, {0}, {1, 0}, {0}, 2/3}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dc", "L", "Q", 
   {{1}, {0}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 1}, {2}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dc", "L", "Q", 
   {{1}, {0}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "dc", "Q", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "dc", "Q", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Q", "dc", "L", 
   {{1}, {0}, {1, 0}, {2}, 2/3}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Q", "dc", "L", 
   {{1}, {0}, {1, 0}, {0}, 2/3}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "dc", "L", "L", 
   {{1}, {0}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "dc", "L", "L", 
   {{1}, {0}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "L", "dc", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "L", "dc", "L", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "dR", "dR", "dR", 
   {{0}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "dR", "dR", "dR", 
   {{0}, {1}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "Lc", "dR", "dR", 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {0}, {1, 0}, {0}, 2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "dR", "Lc", "dR", 
   {{0}, {1}, {1, 0}, {1}, 1/6}, {{0}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "ec", "L", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["d", "b"], 
     UndirectedEdge["g", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "b"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["e", "d"] -> GrayLevel[0], 
       UndirectedEdge["f", "g"] -> GrayLevel[0], UndirectedEdge["g", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NB", "NB"}, 
   {{2, 3, 6}, {1, 6, 7}, {4, 5, 7}}}, {"H", "ec", "L", "L", "L", 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "L", "L", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "L", "L", "L", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "ec", "L", "L", 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "ec", "L", "L", 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {0}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "ec", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "L", "ec", "L", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["e", "b"], UndirectedEdge["e", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "e"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "h"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB"}, {{1, 2, 7}, {5, 6, 8}, {3, 4, 7, 8}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["e", "b"], UndirectedEdge["e", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "e"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "h"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB"}, {{1, 2, 7}, {5, 6, 8}, {3, 4, 7, 8}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["e", "b"], UndirectedEdge["e", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "e"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "h"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB"}, {{1, 2, 7}, {5, 6, 8}, {3, 4, 7, 8}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["h", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "j"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "j"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["i", "h"] -> 
        GrayLevel[0], UndirectedEdge["f", "e"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{1, 2, 7}, {3, 4, 8}, {5, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["h", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "j"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "j"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["i", "h"] -> 
        GrayLevel[0], UndirectedEdge["f", "e"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{1, 2, 7}, {3, 4, 8}, {5, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -3/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "i"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "i"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "b"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "i"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "f"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["d", "i"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "i"] -> GrayLevel[0], UndirectedEdge["d", "b"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NB", "NB"}, {{5, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 4, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, 0}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "H", "H", "Hc", "L", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -3/2}, {{0}, {0}, {0, 0}, {2}, -1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "H", "L", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {0}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["h", "b"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["e", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["f", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["i", "h"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}}, FormatType -> TraditionalForm}], 
   {"S", "S", "S", "S", "F", "F", "NB", "NB"}, {{5, 6, 7}, {1, 7, 8}, 
    {2, 3, 4, 8}}}, {"Hc", "H", "H", "H", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, -1}, {{0}, {0}, {0, 0}, {3}, -3/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["h", "b"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["e", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["f", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["i", "h"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}}, FormatType -> TraditionalForm}], 
   {"S", "S", "S", "S", "F", "F", "NB", "NB"}, {{5, 6, 7}, {1, 7, 8}, 
    {2, 3, 4, 8}}}, {"H", "Hc", "H", "H", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, -1}, {{0}, {0}, {0, 0}, {3}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "h"], 
     UndirectedEdge["h", "b"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["i", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["g", "h"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "d"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["e", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["f", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["i", "h"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}}, FormatType -> TraditionalForm}], 
   {"S", "S", "S", "S", "F", "F", "NB", "NB"}, {{5, 6, 7}, {1, 7, 8}, 
    {2, 3, 4, 8}}}, {"H", "Hc", "H", "H", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, -1}, {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -3/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "H", "H", "L", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}}}


==> anc/dim7-one-derivative.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "H", "H", "eR", "L", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "H", "H", "eR", "L", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "H", "H", "eR", "L", 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"H", "H", "H", "eR", "L", 
   {{0}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["b", "g"], 
     UndirectedEdge["e", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["b", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["h", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NB", "NF"}, 
   {{1, 2, 6}, {3, 5, 7}, {4, 6, 7}}}, {"H", "H", "H", "L", "eR", 
   {{0}, {0}, {0, 0}, {2}, 1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {7}}}


==> anc/dim7-two-derivatives.wl <==
(* ::Package:: *)

(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "b"], UndirectedEdge["d", "e"], 
     UndirectedEdge["f", "e"], UndirectedEdge["e", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> GrayLevel[0], 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NB"}, 
   {{1, 2, 5}, {3, 4, 5}}}, {"H", "H", "L", "L", 
   {{0}, {0}, {0, 0}, {2}, 1}},{5, 5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"H", "H", "L", "L", 
   {{1}, {0}, {0, 0}, {2}, 0}},{5, 5}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f"}, {UndirectedEdge["a", "b"], 
     UndirectedEdge["c", "d"], UndirectedEdge["e", "b"], 
     UndirectedEdge["f", "d"], UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["e", "b"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "d"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["e", "b"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "d"] -> GrayLevel[0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "F", "F", "NF"}, 
   {{1, 3, 5}, {2, 4, 5}}}, {"H", "H", "L", "L", {{1}, {0}, {0, 0}, {0}, 0}},{5, 5}}}


==> anc/dim8-accidentally-protected.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j", "k", "l"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["i", "j"], 
     UndirectedEdge["k", "l"], UndirectedEdge["b", "j"], 
     UndirectedEdge["b", "d"], UndirectedEdge["l", "j"], 
     UndirectedEdge["l", "g"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["k", "l"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "d"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["l", "g"] -> Placed[Text["11", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "g"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["l", "j"] -> Placed[Text["10", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["l", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["k", "l"] -> 
        GrayLevel[0], UndirectedEdge["h", "g"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["l", "g"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "S", "F", "F", 
    "NB", "NB", "NF", "NB"}, {{2, 3, 8}, {1, 8, 9}, {6, 9, 10}, {4, 5, 11}, 
    {7, 10, 11}}}, {"H", "Hc", "H", "Hc", "H", "eR", "Lc", 
   {{0}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {3}, 1/2}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j", "k"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "e"], UndirectedEdge["h", "i"], 
     UndirectedEdge["j", "k"], UndirectedEdge["k", "i"], 
     UndirectedEdge["k", "e"], UndirectedEdge["b", "i"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "e"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["k", "e"] -> Placed[Text["8", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "e"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "e"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["k", "i"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["b", "i"] -> 
        Placed[Text["10", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "k"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["k", "i"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["j", "k"] -> GrayLevel[0], UndirectedEdge["b", "i"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["k", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> 
        GrayLevel[0], UndirectedEdge["c", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}}, FormatType -> TraditionalForm}], 
   {"S", "S", "S", "S", "S", "F", "F", "NB", "NF", "NB"}, 
   {{3, 4, 5, 8}, {7, 8, 9}, {1, 2, 10}, {6, 9, 10}}}, 
  {"Hc", "H", "Hc", "H", "H", "Lc", "eR", {{0}, {0}, {0, 0}, {3}, 1/2}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "Lc", "eR", "uR", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {2}, -2/3}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "Lc", "Qc", "uR", {{0}, {1}, {1, 0}, {1}, 7/6}, 
   {{0}, {0}, {1, 0}, {2}, 5/3}, {{0}, {1}, {0, 1}, {2}, -2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "Lc", "Qc", "uR", {{0}, {1}, {1, 0}, {1}, 7/6}, 
   {{0}, {0}, {1, 0}, {0}, 5/3}, {{0}, {1}, {0, 1}, {0}, -2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "Lc", "uR", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "Lc", "uR", "Qc", {{0}, {1}, {0, 1}, {0}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "Lc", "L", "Qc", "Q", {{1}, {0}, {1, 0}, {2}, 2/3}, 
   {{0}, {0}, {1, 0}, {3}, 1/6}, {{0}, {1}, {0, 1}, {2}, -2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "Q", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {3}, 5/6}, {{1}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "Q", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{1}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "Q", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{1}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "Q", "Qc", {{0}, {1}, {0, 1}, {0}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{1}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "Q", "Qc", {{0}, {1}, {0, 1}, {0}, 1/3}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{1}, {0}, {1, 0}, {0}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "ec", "eR", "Q", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {2}, -2/3}, {{1}, {0}, {1, 0}, {2}, -1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "ec", "Qc", "Q", {{1}, {0}, {1, 0}, {2}, 2/3}, 
   {{0}, {0}, {1, 0}, {2}, 5/3}, {{0}, {1}, {0, 1}, {2}, -2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "ec", "Qc", "Q", {{1}, {0}, {1, 0}, {0}, 2/3}, 
   {{0}, {0}, {1, 0}, {0}, 5/3}, {{0}, {1}, {0, 1}, {0}, -2/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "dc", "dR", {{0}, {1}, {1, 0}, {1}, 1/6}, 
   {{0}, {0}, {1, 0}, {2}, 2/3}, {{1}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "ec", "eR", "dc", "dR", {{0}, {1}, {1, 0}, {1}, 1/6}, 
   {{0}, {0}, {1, 0}, {1}, -5/6}, {{1}, {0}, {0, 1}, {1}, -1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "ec", "dR", "dc", {{1}, {0}, {0, 1}, {1}, 5/6}, 
   {{0}, {0}, {0, 1}, {1}, 11/6}, {{0}, {1}, {1, 0}, {1}, -5/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "Lc", "L", "uR", "uc", {{1}, {0}, {0, 1}, {1}, -1/6}, 
   {{0}, {0}, {0, 1}, {2}, -2/3}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "uc", "uR", {{0}, {1}, {1, 0}, {1}, 7/6}, 
   {{0}, {0}, {1, 0}, {2}, 5/3}, {{1}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "L", "Lc", "uc", "uR", {{0}, {1}, {1, 0}, {1}, 7/6}, 
   {{0}, {0}, {1, 0}, {0}, 5/3}, {{1}, {0}, {0, 1}, {1}, -7/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"Hc", "H", "eR", "ec", "uR", "uc", {{1}, {0}, {0, 1}, {1}, -1/6}, 
   {{0}, {0}, {0, 1}, {1}, 5/6}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"H", "H", "Lc", "eR", "Qc", "dR", {{0}, {1}, {1, 0}, {1}, 1/6}, 
   {{0}, {0}, {1, 0}, {1}, -5/6}, {{0}, {1}, {0, 1}, {2}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"H", "H", "Lc", "eR", "Qc", "dR", {{0}, {1}, {1, 0}, {1}, 1/6}, 
   {{0}, {0}, {1, 0}, {1}, -5/6}, {{0}, {1}, {0, 1}, {0}, 1/3}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"H", "H", "Lc", "eR", "dR", "Qc", {{0}, {1}, {0, 1}, {2}, 1/3}, 
   {{0}, {0}, {0, 1}, {2}, -2/3}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "b"], UndirectedEdge["j", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["h", "d"], 
     UndirectedEdge["b", "f"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "f"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "f"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "d"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["h", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> GrayLevel[0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["b", "f"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> 
        GrayLevel[0], UndirectedEdge["e", "f"] -> GrayLevel[0], 
       UndirectedEdge["h", "f"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["h", "d"] -> 
        RGBColor[1, 0, 0]}, FormatType -> TraditionalForm}], 
   {"S", "S", "F", "F", "F", "F", "NF", "NB", "NF"}, 
   {{2, 6, 7}, {4, 7, 8}, {1, 5, 9}, {3, 8, 9}}}, 
  {"H", "H", "Lc", "L", "dR", "uc", {{1}, {0}, {0, 1}, {1}, -1/6}, 
   {{0}, {0}, {0, 1}, {2}, -2/3}, {{0}, {1}, {1, 0}, {1}, 1/6}}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {8}}}


==> anc/dim8-one-derivative.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {0}, 0}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, 0}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{0}, {1}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{0}, {1}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{0}, {1}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{0}, {1}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{0}, {1}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {2}, 1}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {2}, 1}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {0}, 1}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {0}, 0}, {{1}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {3}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{1}, {0}, {0, 0}, {0}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {3}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {2}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {0}, 1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {1}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {3}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {2}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "Lc", "L", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{1}, {0}, {0, 0}, {0}, 0}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {3}, -3/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {3}, -3/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {2}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "L", "Lc", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {0}, -1}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, -1}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "H", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {2}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "Lc", "L", {{0}, {1}, {0, 0}, {0}, 0}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {3}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "L", "Lc", {{1}, {0}, {0, 0}, {0}, 1}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {3}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "Lc", "L", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {3}, 1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "Lc", "L", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {3}, 3/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "L", "Lc", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {1}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {1}, 3/2}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -3/2}, {{1}, {0}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {1}, -3/2}, {{1}, {0}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {1}, -3/2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {1}, 1/2}, {{0}, {1}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "e"], UndirectedEdge["i", "g"], 
     UndirectedEdge["b", "j"], UndirectedEdge["e", "j"], 
     UndirectedEdge["g", "j"]}, 
    {EdgeLabels -> {UndirectedEdge["b", "j"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "b"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "j"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "j"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "e"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["h", "e"] -> GrayLevel[0], 
       UndirectedEdge["d", "e"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "j"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["f", "g"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["i", "g"] -> GrayLevel[0], UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["b", "j"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{1, 2, 7}, {3, 5, 8}, {4, 6, 9}, {7, 8, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {1}, 1/2}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -1/2}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 3/2}, 
   {{0}, {1}, {0, 0}, {2}, 2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 3/2}, 
   {{0}, {1}, {0, 0}, {2}, 2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 3/2}, 
   {{1}, {0}, {0, 0}, {2}, 2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 1/2}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 1/2}, 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 1/2}, 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{1}, {0}, {0, 0}, {1}, 1/2}, 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "h"], 
     UndirectedEdge["i", "f"], UndirectedEdge["j", "h"], 
     UndirectedEdge["d", "b"], UndirectedEdge["d", "h"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["d", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "f"] -> GrayLevel[0], 
       UndirectedEdge["j", "h"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NF", "NF"}, {{4, 6, 7}, {2, 7, 8}, {1, 8, 9}, {3, 5, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {1}, {0, 0}, {1}, -3/2}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 3/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 3/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"Hc", "H", "H", "Hc", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 3/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}, {{0}, {0}, {0, 0}, {2}, 1}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "g"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "g"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["j", "g"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "i"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "d"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "g"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "g"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["i", "g"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "g"] -> GrayLevel[0], 
       UndirectedEdge["d", "b"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB", "NB"}, {{4, 6, 7}, {5, 7, 8}, {1, 8, 9}, {2, 3, 9}}}, 
  {"H", "Hc", "H", "Hc", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, 0}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {2}, 2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, 2}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"Hc", "H", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {1}, {0, 0}, {1}, 3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{0}, {1}, {0, 0}, {2}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{0}, {1}, {0, 0}, {0}, -1}, {{1}, {0}, {0, 0}, {1}, -1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "ec", "eR", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "eR", "ec", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{1}, {0}, {0, 0}, {2}, -2}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "f"], 
     UndirectedEdge["h", "i"], UndirectedEdge["j", "d"], 
     UndirectedEdge["i", "b"], UndirectedEdge["i", "f"], 
     UndirectedEdge["d", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["h", "i"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["j", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["9", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "b"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["a", "b"] -> Placed[Text["1", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "f"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["i", "f"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["i", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["j", "d"] -> GrayLevel[0], UndirectedEdge["i", "f"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["d", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["g", "f"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["h", "i"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NF"}, {{3, 4, 7}, {5, 7, 8}, {1, 8, 9}, {2, 6, 9}}}, 
  {"H", "H", "Hc", "Hc", "eR", "ec", {{0}, {0}, {0, 0}, {2}, -1}, 
   {{0}, {1}, {0, 0}, {2}, -2}, {{1}, {0}, {0, 0}, {1}, -3/2}}, {9}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -3/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 1/2}, 
   {{0}, {0}, {0, 0}, {1}, -1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "ec", "eR", {{1}, {0}, {0, 0}, {1}, -1/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "d"], UndirectedEdge["f", "d"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "b"], 
     UndirectedEdge["b", "h"], UndirectedEdge["d", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "b"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "d"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["i", "b"] -> GrayLevel[0], UndirectedEdge["d", "h"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["c", "d"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["g", "h"] -> GrayLevel[0], UndirectedEdge["e", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["f", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NF", 
    "NB"}, {{1, 6, 7}, {5, 7, 8}, {2, 3, 4, 8}}}, 
  {"H", "Hc", "Hc", "H", "eR", "ec", {{0}, {1}, {0, 0}, {1}, 3/2}, 
   {{0}, {0}, {0, 0}, {1}, 1/2}}, {7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{1}, {0}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "Hc", "H", "H", "eR", "ec", {{0}, {0}, {0, 0}, {2}, 1}, 
   {{0}, {1}, {0, 0}, {2}, 2}, {{0}, {0}, {0, 0}, {2}, -1}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {2}, 0}, 
   {{1}, {0}, {0, 0}, {2}, -1}, {{0}, {0}, {0, 0}, {2}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h", "i", "j"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "b"], 
     UndirectedEdge["d", "e"], UndirectedEdge["f", "e"], 
     UndirectedEdge["g", "h"], UndirectedEdge["i", "j"], 
     UndirectedEdge["j", "h"], UndirectedEdge["j", "e"], 
     UndirectedEdge["b", "h"]}, 
    {EdgeLabels -> {UndirectedEdge["c", "b"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["d", "e"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "e"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "e"] -> Placed[Text["4", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "h"] -> Placed[Text["9", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "h"] -> 
        Placed[Text["5", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["i", "j"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["j", "h"] -> 
        Placed[Text["8", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["b", "h"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["j", "h"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["j", "e"] -> {RGBColor[1, 0, 0], 
         Dashing[{Small, Small}]}, UndirectedEdge["g", "h"] -> GrayLevel[0], 
       UndirectedEdge["i", "j"] -> GrayLevel[0], UndirectedEdge["f", "e"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["a", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "b"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "S", "F", "F", "NB", 
    "NF", "NB"}, {{3, 4, 7}, {6, 7, 8}, {1, 2, 9}, {5, 8, 9}}}, 
  {"Hc", "H", "Hc", "H", "ec", "eR", {{0}, {0}, {0, 0}, {0}, 0}, 
   {{1}, {0}, {0, 0}, {0}, -1}, {{0}, {0}, {0, 0}, {0}, 0}}, {8}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "Q", "Lc", "eR", 
   {{0}, {1}, {1, 0}, {2}, 2/3}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "Q", "Lc", "eR", 
   {{0}, {1}, {1, 0}, {0}, 2/3}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "Q", "Qc", "eR", 
   {{0}, {1}, {1, 0}, {2}, 2/3}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "Q", "Qc", "eR", 
   {{0}, {1}, {1, 0}, {0}, 2/3}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "Q", "Qc", "Lc", 
   {{0}, {1}, {1, 0}, {2}, 2/3}, {{0}, {0}, {1, 0}, {2}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "Q", "Qc", "Lc", 
   {{0}, {1}, {1, 0}, {0}, 2/3}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Qc", "Lc", "eR", 
   {{1}, {0}, {0, 1}, {2}, 1/3}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Qc", "Lc", "eR", 
   {{1}, {0}, {0, 1}, {0}, 1/3}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Lc", "Qc", "eR", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Lc", "Qc", "eR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "eR", "Qc", "Lc", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {1, 0}, {2}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "eR", "Qc", "Lc", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "L", "Lc", "dR", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "L", "Lc", "dR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "Qc", "dR", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "Qc", "dR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Qc", "Lc", "dR", 
   {{1}, {0}, {0, 1}, {2}, 1/3}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Qc", "Lc", "dR", 
   {{1}, {0}, {0, 1}, {0}, 1/3}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "Qc", "dR", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "Qc", "dR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dR", "Qc", "Lc", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {2}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dR", "Qc", "Lc", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "L", "Qc", "Lc", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {1, 0}, {2}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "L", "Qc", "Lc", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Qc", "ec", "eR", "dR", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 1}, {0}, 4/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "Qc", "eR", "dR", 
   {{1}, {0}, {0, 1}, {0}, 1/3}, {{0}, {0}, {0, 1}, {0}, 4/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "eR", "Qc", "dR", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "dR", "Qc", "eR", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "ec", "Qc", "dR", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "ec", "Qc", "eR", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "Lc", "L", "Q", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 1}, {2}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "Lc", "L", "Q", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 1}, {0}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "uc", "L", "Q", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {2}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "uc", "L", "Q", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "uc", "Q", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "uc", "Q", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "Q", "uc", "L", 
   {{0}, {1}, {1, 0}, {2}, 2/3}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "Q", "uc", "L", 
   {{0}, {1}, {1, 0}, {0}, 2/3}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "uc", "Q", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "uc", "Q", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Lc", "uc", "L", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "Lc", "uc", "L", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "eR", "ec", "Q", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 1}, {1}, -7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "eR", "uc", "Q", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "uc", "ec", "Q", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {1}, -7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "ec", "uc", "Q", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "Q", "uc", "ec", 
   {{0}, {1}, {1, 0}, {0}, 2/3}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Q", "eR", "uc", "ec", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "dR", "ec", "L", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {0, 0}, {1}, -1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "dR", "uc", "L", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "dR", "uc", "ec", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "uc", "ec", "L", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 0}, {1}, -1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "ec", "uc", "L", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {1, 0}, {1}, 7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "L", "uc", "ec", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {1, 0}, {0}, -1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "L", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "L", "Lc", "Lc", 
   {{0}, {1}, {0, 0}, {2}, 0}, {{0}, {0}, {0, 0}, {2}, -1}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "L", "Lc", "Lc", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {0}, {0, 0}, {0}, -1}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "Lc", "eR", 
   {{1}, {0}, {0, 0}, {2}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "Lc", "Lc", "eR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "eR", "Lc", "Lc", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {2}, -1}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "L", "eR", "Lc", "Lc", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {0}, -1}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "ec", "eR", "eR", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {0}, 2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "Lc", "eR", "eR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 0}, {0}, 2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "ec", "eR", "Lc", "eR", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "ec", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {1}, 3/2}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "Lc", "eR", "dR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 1}, {0}, 4/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "eR", "Lc", "dR", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dc", "dR", "Lc", "eR", 
   {{1}, {0}, {1, 0}, {1}, 1/6}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "dc", "eR", "dR", 
   {{0}, {1}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 1}, {0}, 4/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "dc", "Lc", "dR", 
   {{0}, {1}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 1}, {1}, -1/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "dR", "dc", "Lc", "eR", 
   {{0}, {1}, {0, 1}, {1}, 5/6}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "Lc", "eR", "uR", 
   {{1}, {0}, {0, 0}, {0}, 1}, {{0}, {0}, {0, 1}, {0}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "eR", "Lc", "uR", 
   {{1}, {0}, {0, 0}, {1}, -1/2}, {{0}, {0}, {0, 1}, {1}, -7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uc", "uR", "Lc", "eR", 
   {{1}, {0}, {1, 0}, {1}, 7/6}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "Lc", "uc", "eR", "uR", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {0}, 1/3}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "eR", "uc", "Lc", "uR", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 1}, {1}, -7/6}}, {6}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "b"], UndirectedEdge["f", "g"], 
     UndirectedEdge["h", "g"], UndirectedEdge["b", "d"], 
     UndirectedEdge["g", "d"]}, 
    {EdgeLabels -> {UndirectedEdge["f", "g"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "g"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["g", "d"] -> 
        Placed[Text["7", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "b"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["b", "d"] -> Placed[Text["6", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "g"] -> GrayLevel[0], 
       UndirectedEdge["h", "g"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        {RGBColor[1, 0, 0], Dashing[{Small, Small}]}, 
       UndirectedEdge["a", "b"] -> {GrayLevel[0], Dashing[{Small, Small}]}, 
       UndirectedEdge["e", "b"] -> GrayLevel[0], UndirectedEdge["b", "d"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> GrayLevel[0]}, 
     FormatType -> TraditionalForm}], {"S", "F", "F", "F", "F", "NF", "NB"}, 
   {{1, 3, 6}, {2, 6, 7}, {4, 5, 7}}}, {"H", "uR", "uc", "Lc", "eR", 
   {{0}, {1}, {0, 1}, {1}, -1/6}, {{0}, {0}, {0, 0}, {1}, 1/2}}, {6}}}


==> anc/dim8-two-derivatives.wl <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["c", "d"] -> 
        Placed[Text["2", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["e", "f"] -> Placed[Text["3", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "Hc", "H", "Lc", "eR", 
   {{0}, {1}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {7, 7}}, 
 {{Graph[{"a", "b", "c", "d", "e", "f", "g", "h"}, 
    {UndirectedEdge["a", "b"], UndirectedEdge["c", "d"], 
     UndirectedEdge["e", "f"], UndirectedEdge["g", "d"], 
     UndirectedEdge["h", "f"], UndirectedEdge["d", "b"], 
     UndirectedEdge["f", "b"]}, 
    {EdgeLabels -> {UndirectedEdge["g", "d"] -> 
        Placed[Text["4", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["f", "b"] -> Placed[Text["7", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["e", "f"] -> 
        Placed[Text["3", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["c", "d"] -> Placed[Text["2", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["d", "b"] -> 
        Placed[Text["6", Background -> GrayLevel[1]], {Left, "Middle"}], 
       UndirectedEdge["h", "f"] -> Placed[Text["5", Background -> 
           GrayLevel[1]], {Left, "Middle"}], UndirectedEdge["a", "b"] -> 
        Placed[Text["1", Background -> GrayLevel[1]], {Left, "Middle"}]}, 
     EdgeStyle -> {UndirectedEdge["f", "b"] -> RGBColor[1, 0, 0], 
       UndirectedEdge["h", "f"] -> GrayLevel[0], UndirectedEdge["g", "d"] -> 
        GrayLevel[0], UndirectedEdge["a", "b"] -> {GrayLevel[0], 
         Dashing[{Small, Small}]}, UndirectedEdge["d", "b"] -> 
        RGBColor[1, 0, 0], UndirectedEdge["e", "f"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}, UndirectedEdge["c", "d"] -> 
        {GrayLevel[0], Dashing[{Small, Small}]}}, 
     FormatType -> TraditionalForm}], {"S", "S", "S", "F", "F", "NF", "NF"}, 
   {{2, 4, 6}, {1, 6, 7}, {3, 5, 7}}}, {"H", "Hc", "H", "Lc", "eR", 
   {{1}, {0}, {0, 0}, {0}, 0}, {{0}, {1}, {0, 0}, {1}, 1/2}}, {6, 7}}}

